Do we really have to filter out random noise in pre-training data for language models?

Web-scale pre-training datasets are the cornerstone of LLMs' success. However, text data curated from the Internet inevitably contains random noise caused by decoding errors or unregulated web content. In contrast to previous works that focus on low quality or synthetic data, our study \textbf{provides the first systematic investigation of such random noise through a cohesive ``What-Why-How'' framework.} Surprisingly, we observed that the resulting increase in the loss of next-token prediction (NTP) was significantly lower than the proportion of random noise even when the model was scaled up to 2.7B. We provide a theoretical justification for this phenomenon, which also elucidates the success of multilingual models and can be applied to multimodal models. On the other hand, experiments show that the model's performance in downstream tasks is not based solely on the NTP loss, which means that random noise may result in degraded downstream performance. To address the potential adverse effects, we introduce a novel plug-and-play Local Gradient Matching loss, which explicitly enhances the denoising capability of the downstream task head by aligning the gradient of normal and perturbed features without requiring knowledge of the model's parameters. Additional experiments on 8 language and 14 vision benchmarks further validate its effectiveness.

==> Sec3-Exp/appendix_data/plot1.py <==
import numpy as np
import matplotlib.pyplot as plt
from collections import Counter

# 设置全局字体大小
plt.rc('font', size=34)        # controls default text sizes
plt.rc('axes', titlesize=38)   # fontsize of the axes title
plt.rc('axes', labelsize=32)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=34)  # fontsize of the tick labels
plt.rc('ytick', labelsize=34)  # fontsize of the tick labels
plt.rc('legend', fontsize=34)  # legend fontsize
plt.rc('figure', titlesize=38) # fontsize of the figure title

# Step 1: 读取 .bin 文件并解析为整数
def read_bin_file(file_path):
    # 每个数用两个字节表示 (unsigned short, 即 uint16)
    with open(file_path, 'rb') as f:
        data = np.frombuffer(f.read(), dtype=np.uint16)  # 直接读取为 numpy 数组
    return data

# Step 2: 统计每个数字的出现次数
def count_numbers(data, max_value=50256):
    # Counter 可以高效统计频率
    counter = Counter(data)
    # 确保所有数字都有计数（即使未出现，计数为 0）
    counts = [counter[i] for i in range(max_value + 1)]
    return counts

# Step 3: 使用 Matplotlib 绘制直方图
def plot_histogram(counts, max_value=50256):
    plt.figure(figsize=(19, 12))
    plt.bar(range(max_value + 1), counts, width=10, color='blue')
    plt.xlabel('Token ID')
    plt.ylabel('Frequency')
    plt.title('Frequency of Tokens in Gaussian-distributed Noise')
    plt.grid(True, which='both', linestyle='--', linewidth=0.5)
    # plt.xlim(0, max_value)
    plt.tight_layout()
    plt.show()

def plot_log_histogram(counts, max_value=50256):
    plt.figure(figsize=(19, 12))
    plt.bar(range(max_value + 1), counts, width=10, color='blue')
    plt.yscale('log')  # Y轴使用对数刻度
    plt.xlabel('Token ID')
    plt.ylabel('Frequency (log scale)')
    plt.title('Frequency of Tokens in Random Noise (Log Scale)')
    plt.grid(True, which='both', linestyle='--', linewidth=0.5)
    plt.tight_layout()
    plt.show()


# 主程序
if __name__ == "__main__":
    # 文件路径
    file_path = "E:\\NML\\data\\gaussian_noise.bin"
    # 读取文件
    data = read_bin_file(file_path)
    # 统计频率
    counts = count_numbers(data)
    print(counts[:5])
    # 绘制直方图
    plot_histogram(counts)


==> Sec3-Exp/calc.py <==
import numpy as np

# eps = 1 / np.exp(2.95) - 1 / np.exp(2.955)
# epsk = 1 / np.exp(10.42) - 1 / np.exp(10.96)
eps = 1 / np.exp(2.95) - 1 / np.exp(2.955)
epsk = 1 / np.exp(10.42) - 1 / np.exp(10.5)
k = eps / epsk
print(eps, epsk, k, 0.05*1 / np.exp(2.95), 0.05*1 / np.exp(2.95) - 0.95 * k * 1/np.exp(10.9))

print('--------------------------------')
print(0.5 * 1 / np.exp(2.96))
print(0.5 * 1 / np.exp(2.96) - 0.5 * k * 1 / np.exp(3.45))

==> Sec3-Exp/fig2-1.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from scipy.interpolate import interp1d

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', '1%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['green', 'brown', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%']

# 创建一个图表

plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations / 10000, losses, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('NTP Loss over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Loss')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-1.pdf', format='pdf')

==> Sec3-Exp/fig2-2.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', '1%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['green', 'brown', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%']

iter_b, baseline = load_data(file_paths[0])

# 创建一个图表
plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses - baseline, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('Loss Difference over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Diff')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))


plt.tight_layout()
# 显示图表
plt.savefig('fig-2-2.pdf', format='pdf')

==> Sec3-Exp/fig2-3.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', '1%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['green', 'brown', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%']

iter_b, baseline = load_data(file_paths[0])
f_b = interp1d(iter_b, baseline, kind='linear')

# 创建一个图表
plt.figure(figsize=(29, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    # iterations = (1.0- noise_ratio[i]) * iterations
    new_x = np.linspace(10000, (1.0- noise_ratio[i]) * iterations[-1], 1000)
    f1 = interp1d((1.0- noise_ratio[i]) * iterations, losses, kind='linear')
    plt.plot(new_x/10000, f1(new_x) - f_b(new_x), color=colors[i], label=labels[i], linewidth=5)
    # print(np.mean(f1(new_x) - f_b(new_x)))
    # plt.plot(iterations, losses, color=colors[i], label=labels[i])
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('Loss Difference over Iterations (Calibrated)')
plt.xlabel('Calibrated Iterations ($10^4$)')
plt.ylabel('Diff')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

plt.tight_layout()

# 显示图表
plt.savefig('fig-2-3.pdf', format='pdf')

==> Sec3-Exp/fig2-4.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', '1%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['blue', 'brown', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['Random Noise', '1%', '5%', '20%']

# 创建一个图表
plt.figure(figsize=(25, 20))

for i, file_path in enumerate(['noise_5%_iter=10000_result.txt']):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses, color=colors[i], label=labels[i], linewidth=6)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('NTP Loss over Iterations on Noise')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Loss')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-4.pdf', format='pdf')

==> Sec3-Exp/fig2-5.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['noise_5%_iter=10000_result.txt', 'noise_gaussian_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['blue', 'purple', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['Random Noise', 'Gaussian Noise', 'Gaussian', 'Uniform']

# 创建一个图表
plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths[:2]):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses, color=colors[i], label=labels[i], linewidth=6)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('NTP Loss over Iterations on Noise')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Loss')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-5.pdf', format='pdf')

==> Sec3-Exp/fig2-6.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d

# 设置全局字体大小
plt.rc('font', size=34)        # controls default text sizes
plt.rc('axes', titlesize=38)   # fontsize of the axes title
plt.rc('axes', labelsize=32)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=34)  # fontsize of the tick labels
plt.rc('ytick', labelsize=34)  # fontsize of the tick labels
plt.rc('legend', fontsize=34)  # legend fontsize
plt.rc('figure', titlesize=38) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['gaussian_iter=10000_result.txt', '5%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['green', 'brown', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['Random Noise', '1%', 'Gaussian', 'Uniform']

# 创建一个图表
plt.figure()

for i, file_path in enumerate(file_paths[:2]):
    iterations, losses = load_data(file_path)
    plt.plot(iterations, losses, color=colors[i], label=labels[i+2], linewidth=3)

# 添加图例
plt.legend()

# 设置图表标题和坐标轴标签
plt.title('NTP Loss over Iterations')
plt.xlabel('Iterations')
plt.ylabel('Loss')

# 显示图表
plt.show()

==> Sec3-Exp/fig2-7.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=74)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', 'gaussian_iter=10000_result.txt', '5%_iter=10000_result.txt']

colors = ['green', 'purple', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['Clean', 'Gaussian Noise', 'Random Noise', '20%']

iter_b, baseline = load_data(file_paths[0])

# 创建一个图表
plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses - baseline, color=colors[i], label=labels[i], linewidth=6)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('Loss Difference over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Diff')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-7.pdf', format='pdf')

==> Sec3-Exp/k.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=34)        # controls default text sizes
plt.rc('axes', titlesize=38)   # fontsize of the axes title
plt.rc('axes', labelsize=32)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=34)  # fontsize of the tick labels
plt.rc('ytick', labelsize=34)  # fontsize of the tick labels
plt.rc('legend', fontsize=34)  # legend fontsize
plt.rc('figure', titlesize=38) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)
            losses.append(loss)
    return np.array(iterations), np.array(losses)

iterations, loss_c_hstar = load_data('clean_iter=10000_result.txt')
_, loss_c_h = load_data('5%_iter=10000_result.txt')
_, loss_n_h = load_data('noise_5%_iter=10000_result.txt')

eps = (1 / np.exp(loss_c_hstar)) - (1 / np.exp(loss_c_h))
epsk = (1 / np.exp(loss_n_h)) - (1 / np.exp(loss_n_h[0]))
k = eps / epsk

plt.figure(figsize=(14, 12))

x = np.array([i for i in range(3, 31)])
plt.plot(x, k[2:], color='blue', label='5% noise', linewidth=3)
plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('$k$ over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('k')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.show()

==> Sec3-Exp/ntp/fig2-10.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from scipy.interpolate import interp1d

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=54)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['wiki/results_wiki_0%.txt', 'wiki/results_wiki_1%.txt', 'wiki/results_wiki_5%.txt', 'wiki/results_wiki_20%.txt', 'wiki/results_wiki_gaussian.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2, 0.05]
colors = ['green', 'brown', 'blue', 'red', 'purple']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%', 'gaussian']

# 创建一个图表

plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations / 10000, losses, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('NTP Loss on Wiki over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Loss')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
# 显示图表
plt.tight_layout()
plt.savefig('fig-2-10.pdf', format='pdf')

==> Sec3-Exp/ntp/fig2-11.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=54)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['wiki/results_wiki_0%.txt', 'wiki/results_wiki_1%.txt', 'wiki/results_wiki_5%.txt', 'wiki/results_wiki_20%.txt', 'wiki/results_wiki_gaussian.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2, 0.05]
colors = ['green', 'brown', 'blue', 'red', 'purple']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%', 'gaussian']

iter_b, baseline = load_data(file_paths[0])

# 创建一个图表
plt.figure(figsize=(27, 21))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses - baseline, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('Loss Difference on Wiki over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Diff')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-11.pdf', format='pdf')

==> Sec3-Exp/ntp/fig2-8.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
from scipy.interpolate import interp1d

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=54)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['pile_arxiv/results_arxiv_0%.txt', 'pile_arxiv/results_arxiv_1%.txt', 'pile_arxiv/results_arxiv_5%.txt', 'pile_arxiv/results_arxiv_20%.txt', 'pile_arxiv/results_arxiv_gaussian.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2, 0.05]
colors = ['green', 'brown', 'blue', 'red', 'purple']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%', 'gaussian']

# 创建一个图表

plt.figure(figsize=(25, 20))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations / 10000, losses, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('NTP Loss on ArXiv over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Loss')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-8.pdf', format='pdf')

==> Sec3-Exp/ntp/fig2-9.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d
from matplotlib.ticker import FuncFormatter

# 设置全局字体大小
plt.rc('font', size=74)        # controls default text sizes
plt.rc('axes', titlesize=78)   # fontsize of the axes title
plt.rc('axes', labelsize=72)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=74)  # fontsize of the tick labels
plt.rc('ytick', labelsize=74)  # fontsize of the tick labels
plt.rc('legend', fontsize=54)  # legend fontsize
plt.rc('figure', titlesize=78) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['pile_arxiv/results_arxiv_0%.txt', 'pile_arxiv/results_arxiv_1%.txt', 'pile_arxiv/results_arxiv_5%.txt', 'pile_arxiv/results_arxiv_20%.txt', 'pile_arxiv/results_arxiv_gaussian.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2, 0.05]
colors = ['green', 'brown', 'blue', 'red', 'purple']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%', 'gaussian']

iter_b, baseline = load_data(file_paths[0])

# 创建一个图表
plt.figure(figsize=(27, 21))

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    plt.plot(iterations/10000, losses - baseline, color=colors[i], label=labels[i], linewidth=5)
    plt.grid(True, which='both', linestyle='--', linewidth=1)

# 添加图例
plt.legend(loc='upper right')

# 设置图表标题和坐标轴标签
plt.title('Loss Difference on ArXiv over Iterations')
plt.xlabel('Iterations ($10^4$)')
plt.ylabel('Diff')

# 自定义x轴刻度格式为科学计数法
def thousands_formatter(x, pos):
    """Format 1 as 1, 10 as 10, 100 as 100, etc."""
    return '%1.0f' % (x)

# 应用自定义的Formatter到x轴
plt.gca().xaxis.set_major_formatter(FuncFormatter(thousands_formatter))

# 显示图表
plt.tight_layout()
plt.savefig('fig-2-9.pdf', format='pdf')

==> Sec3-Exp/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import interp1d

# 设置全局字体大小
plt.rc('font', size=14)        # controls default text sizes
plt.rc('axes', titlesize=18)   # fontsize of the axes title
plt.rc('axes', labelsize=16)   # fontsize of the x and y labels
plt.rc('xtick', labelsize=14)  # fontsize of the tick labels
plt.rc('ytick', labelsize=14)  # fontsize of the tick labels
plt.rc('legend', fontsize=14)  # legend fontsize
plt.rc('figure', titlesize=18) # fontsize of the figure title

# 定义一个函数来读取文件并返回迭代次数和对应的损失值
def load_data(file_path):
    iterations = []
    losses = []
    with open(file_path, 'r') as file:
        for line in file:
            # 假设每行只包含一个数字（损失），迭代次数需要计算得出
            loss = float(line.strip())
            iterations.append(len(iterations) * 10000 + 10000)  # 每10000次迭代一个数据点
            losses.append(loss)
    return np.array(iterations), np.array(losses)

# 读取三个文件的数据
file_paths = ['clean_iter=10000_result.txt', '1%_iter=10000_result.txt', '5%_iter=10000_result.txt', '20%_iter=10000_result.txt']
noise_ratio = [0.0, 0.01, 0.05, 0.2]
colors = ['green', 'yellow', 'blue', 'red']  # 不同的颜色代表不同的文件
labels = ['0%', '1%', '5%', '20%']

# 创建一个图表
plt.figure()

iter_b, baseline = load_data(file_paths[0])
f_b = interp1d(iter_b, baseline, kind='linear')

for i, file_path in enumerate(file_paths):
    iterations, losses = load_data(file_path)
    # iterations = (1.0- noise_ratio[i]) * iterations
    new_x = np.linspace(30000, (1.0- noise_ratio[i]) * iterations[-1], 100)
    f1 = interp1d((1.0- noise_ratio[i]) * iterations, losses, kind='linear')
    plt.plot(new_x, f1(new_x) - f_b(new_x), color=colors[i], label=labels[i])
    print(np.mean(f1(new_x) - f_b(new_x)))
    # plt.plot(iterations, losses, color=colors[i], label=labels[i])

# 添加图例
plt.legend()

# 设置图表标题和坐标轴标签
plt.title('Diff over Iterations (calibrated)')
plt.xlabel('Iterations (calibrated)')
plt.ylabel('Diff')

# 显示图表
plt.show()

==> Sec3-Exp/tmp.py/tmp.py <==
import numpy as np
import matplotlib.pyplot as plt

# 定义参数
w0 = 2 * np.pi  # 基本角频率
a = 1           # 衰减系数
frequencies = np.linspace(-10, 10, 1000)  # 频率轴
df = frequencies[1] - frequencies[0]  # 频率间隔

# 创建空的频谱数组
X1 = np.zeros_like(frequencies, dtype=complex)
X2 = np.zeros_like(frequencies, dtype=complex)
X3 = np.zeros_like(frequencies, dtype=complex)
X4 = np.zeros_like(frequencies, dtype=complex)
X5 = np.zeros_like(frequencies, dtype=complex)

# (1) sin(w0*t)
X1[np.abs(frequencies - w0 / (2 * np.pi)) < df/2] = 0.5j
X1[np.abs(frequencies + w0 / (2 * np.pi)) < df/2] = -0.5j

# (2) 1 + sin(w0*t) + 2*cos(w0*t) + cos(2*w0*t + pi/4)
X2[np.abs(frequencies) < df] = 1  # 直流分量
X2[np.abs(frequencies - w0 / (2 * np.pi)) < df/2] = 0.5j  # sin分量
X2[np.abs(frequencies + w0 / (2 * np.pi)) < df/2] = -0.5j
X2[np.abs(frequencies - w0 / (2 * np.pi)) < df/2] += 1  # cos分量
X2[np.abs(frequencies + w0 / (2 * np.pi)) < df/2] += 1
X2[np.abs(frequencies - 2 * w0 / (2 * np.pi)) < df/2] = 0.5 * np.exp(-1j * np.pi / 4)  # 二次谐波cos分量
X2[np.abs(frequencies + 2 * w0 / (2 * np.pi)) < df/2] = 0.5 * np.exp(1j * np.pi / 4)

# (3) exp(j*w0*t)
X3[np.abs(frequencies - w0 / (2 * np.pi)) < df/2] = 1

# (4) 2*delta(t)
X4[:] = 2  # 所有频率点的幅度都是2

# (5) exp(-a*t)*u(t)
X5 = 1 / (a + 2j * np.pi * frequencies)

# 绘制频谱
plt.figure(figsize=(14, 7))
plt.subplot(2, 3, 1)
plt.stem(frequencies, np.abs(X1), use_line_collection=True)
plt.title('Spectrum of $\\sin(\\omega_0 t)$')
plt.subplot(2, 3, 2)
plt.stem(frequencies, np.abs(X2), use_line_collection=True)
plt.title('Spectrum of $1 + \\sin(\\omega_0 t) + 2\\cos(\\omega_0 t) + \\cos(2\\omega_0 t + \\pi/4)$')
plt.subplot(2, 3, 3)
plt.stem(frequencies, np.abs(X3), use_line_collection=True)
plt.title('Spectrum of $e^{j\\omega_0 t}$')
plt.subplot(2, 3, 4)
plt.plot(frequencies, np.abs(X4))
plt.title('Spectrum of $2\\delta(t)$')
plt.subplot(2, 3, 5)
plt.plot(frequencies, np.abs(X5))
plt.title('Spectrum of $e^{-at}u(t)$')
plt.tight_layout()
plt.show()
